JaqalPaw: A Guide to Defining Pulses and Waveforms for Jaqal

One of the many challenges of developing an open user testbed such as QSCOUT is providing an interface that maintains simplicity without compromising expressibility or control. This interface comprises two distinct elements: a quantum assembly language designed for specifying quantum circuits at the gate level, and a low-level counterpart used for describing gates in terms of waveforms that realize specific quantum operations. Jaqal, or "Just another quantum assembly language," is the language used in QSCOUT for gate-level descriptions of quantum circuits. JaqalPaw, or "Jaqal pulses and waveforms," is its pulse-level counterpart. This document concerns the latter, and presents a description of the tools needed for precisely defining the underlying waveforms associated with a gate primitive.

==> figure_generation_commands.sh <==
python CubicSpline2Tex 5 [10,30,20,50] > gpdiscrete.tex
python CubicSpline2Tex 5 (10,30,20,50) > gpsmooth.tex
python CubicSpline3Tex.py 5 (10,30,20,50,20,60,30,50) -n [10,30,20,30,50] -s "black,dashed" -l "tone 0" -l "tone 1" > gpSplineDiscreteComb.tex
python CubicSpline3Tex.py 6 (0,9,41,50) [50,50,50] (50,33.33333333,16.66666667,0) -npts 4 > gpPiecewise.tex
# manually reversed the order of the fixed point at the end of the global data for vertical line
python CubicSpline3Tex.py 6 (0,9,41,50) [50,50,50] (50,33.33333333,16.66666667,0) -n (0,30,20,70) 0 -s "black,dashed" -l indiv. -l global > gpPiecewiseCounter.tex
# manually added dotted lines
python CubicSpline3Tex.py 3 [10,20,30] -y "Frame 0 (deg.)" > gpFrameRotSingle.tex
# manually added dotted lines, changed y scale
python CubicSpline3Tex.py 3 0 10 -5 -y "Frame 0 (deg.)" > gpFrameRotApplyAtEnd.tex


